Candidate Type II Quasars at 2 < z < 4.3 in the Sloan Digital Sky Survey III

At low redshifts, dust-obscured quasars often have strong yet narrow permitted lines in the rest-frame optical and ultraviolet, excited by the central active nucleus, earning the designation Type II quasars. We present a sample of 145 candidate Type II quasars at redshifts between 2 and 4.3, encompassing the epoch at which quasar activity peaked in the universe. These objects, selected from the quasar sample of the Baryon Oscillation Spectroscopic Survey of the Sloan Digital Sky Survey III, are characterized by weak continuum in the rest-frame ultraviolet (typical continuum magnitude of i \approx 22) and strong lines of CIV and Ly \alpha, with Full Width at Half Maximum less than 2000 kms-1. The continuum magnitudes correspond to an absolute magnitude of -23 or brighter at redshift 3, too bright to be due exclusively to the host galaxies of these objects. Roughly one third of the objects are detected in the shorter-wavelength bands of the WISE survey; the spectral energy distributions (SEDs) of these objects appear to be intermediate between classic Type I and Type II quasars seen at lower redshift. Five objects are detected at rest frame 6\mu m by Spitzer, implying bolometric luminosities of several times 10^46 erg s-1. We have obtained polarization measurements for two objects; they are roughly 3% polarized. We suggest that these objects are luminous quasars, with modest dust extinction (A_V ~ 0.5 mag), whose ultraviolet continuum also includes a substantial scattering contribution. Alternatively, the line of sight to the central engines of these objects may be partially obscured by optically thick material.

==> anc/ClassA_WISE_machinereadabletable.txt <==
Title:Candidate Type II Quasars at 2<z<4.3 in the Sloan Digital Sky Survey III
Authors:Rachael Alexandroff et al.
Table:7
================================================================================
Byte-by-byte Description of file: ClassA_WISE_machinereadable.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label      Explanations
--------------------------------------------------------------------------------
   1- 14 A14    ---     SDSS-Name  SDSS J2000 name
  16- 20 F5.2   mag     W1mag      [?]Wise band 1 (AB magnitudes)
  22- 25 A4     mag     W1err      [?]error on band 1 measurement (AB magnitudes)
  27- 31 F5.2   mag     W2mag      [?]Wise band 2 (AB magnitudes)
  33- 36 A4     mag     W2err      [?]error on band 2 measurement (AB magnitudes)
  38- 42 F5.2   mag     W3mag      [?]Wise band 3 (AB magnitudes)
  44- 47 A4     mag     W3err      [?]error on band 3 measurement (AB magnitudes)
  49- 53 F5.2   mag     W4mag      [?]Wise band 4 (AB magnitudes)
  55- 59 A5     mag     W4err      [?]error on band 4 measurement (AB magnitudes)
--------------------------------------------------------------------------------
--------------------------------------------------------------------------------
SDSSJ0046+0005 19.77 0.19 18.92 0.22 16.57 null 14.44 0.25  
SDSSJ0146+1211 19.60 0.12 19.42 0.19 17.24 null 15.28 null  
SDSSJ0154+0157 20.40 0.21 20.44 0.47 18.13 null 15.63 null  
SDSSJ0206+0104 19.61 0.12 19.31 0.18 17.49 0.29 15.83 0.47  
SDSSJ0232+0028 19.49 0.10 18.96 0.12 17.95 0.44 16.07 0.53  
SDSSJ0235-0428 19.07 0.08 19.28 0.17 17.78 null 15.53 null  
SDSSJ0736+2259 19.86 0.18 18.63 0.12 17.58 0.42 15.18 null  
SDSSJ0751+1302 18.27 0.06 18.04 0.08 17.01 0.25 15.19 0.32  
SDSSJ0756+3625 19.72 0.17 19.48 0.28 17.19 null 15.59 null  
SDSSJ0819+1115 20.98 null 19.61 null 16.70 0.20 15.36 0.42  
SDSSJ0832+2738 20.03 0.21 19.57 0.29 17.36 null 15.63 null  
SDSSJ0951+4504 19.88 0.16 19.78 0.30 17.52 0.32 15.46 null  
SDSSJ1002+3825 19.75 0.15 19.55 0.25 17.68 0.39 15.66 null  
SDSSJ1053+4454 20.14 0.21 20.19 0.47 17.62 0.36 15.48 null  
SDSSJ1147+3131 19.02 0.08 18.79 0.12 17.76 0.39 15.12 0.27  
SDSSJ1154+0405 18.74 0.07 19.13 0.19 16.63 0.18 14.95 0.27  
SDSSJ1222+3748 20.14 0.20 19.61 0.24 18.00 null 15.34 null  
SDSSJ1251+0600 20.02 0.20 20.31 0.53 17.78 0.48 15.39 null  
SDSSJ1402+0455 20.31 0.20 20.07 null 17.75 null 15.99 null  
SDSSJ1406+0429 19.42 0.09 19.71 0.23 17.61 null 15.77 null  
SDSSJ1505+0743 19.31 0.09 19.03 0.12 16.99 0.17 15.24 0.24  
SDSSJ1517+0055 18.31 0.04 18.25 0.08 16.57 0.11 15.23 0.21  
SDSSJ1518+2736 18.92 0.06 19.28 0.13 17.55 0.22 15.95 null  
SDSSJ1520+2528 20.19 0.15 20.84 0.51 17.75 null 16.15 null  
SDSSJ1533+3226 20.21 0.15 19.99 0.23 18.01 0.33 16.15 0.47  
SDSSJ1552+1757 19.38 0.11 19.17 0.18 18.10 null 15.40 null  
SDSSJ1557+2602 19.48 0.10 18.98 0.13 16.85 0.16 15.14 0.24  
SDSSJ1601+1954 19.69 0.13 19.29 0.19 17.78 0.42 15.60 null  
SDSSJ1609+1905 20.53 0.28 19.18 0.16 17.93 0.45 15.57 0.39  
SDSSJ1623+3122 20.65 null 19.74 0.27 16.93 0.16 15.33 0.28  
SDSSJ1628+2337 20.42 0.28 19.43 0.22 16.75 0.18 15.12 null  
SDSSJ1633+2610 19.60 0.12 19.42 0.20 17.39 0.27 15.88 null  
SDSSJ1701+3015 19.16 0.08 19.15 0.16 17.34 0.25 15.45 null  
SDSSJ1705+2736 17.77 0.04 17.23 0.04 15.46 0.06 14.39 0.14  
SDSSJ1719+3104 20.51 0.25 19.20 0.17 17.35 0.24 15.42 null  
SDSSJ2129-0018 18.99 0.09 18.59 0.13 16.47 0.16 15.56 null  
SDSSJ2201+0012 18.60 0.08 18.37 0.11 17.20 0.34 15.34 null  
SDSSJ2229+0055 19.76 0.16 19.30 0.22 17.79 null 15.15 null  
SDSSJ2233+0249 19.82 0.17 19.79 null 17.63 null 15.57 null  
SDSSJ2304+0051 18.70 0.08 18.74 0.15 17.69 null 15.09 null  


==> anc/ClassA_machinereadabletable.txt <==
Title: Candidate Type II Quasars at 2<z<4.3 in the Sloan Digital Sky Survey III
Authors: Rachael Alexandroff et al.
Table: 1
================================================================================
Byte-by-byte Description of file: ClassA_machinereadable.txt
--------------------------------------------------------------------------------
   Bytes Format Units          Label           Explanations
--------------------------------------------------------------------------------
   1- 23 A23    ---              SDSS-Name       SDSS J2000 name
  25- 33 F9.5   deg              RAdeg           right ascension of source
  35- 41 F7.4   deg              DEdeg           declination of source
  43- 48 F6.4   ---              redshift        redshift of source
  50- 53 I4     km/s             civ-fwhm        pipeline measured CIV width
  55- 57 I3     km/s             civ-fwhm-error  error on previous value
  59- 62 A4     0.1nm            civ-rew         [?]pipeline measured rest equivalent width
  64- 67 A4     0.1nm            civ-rew-error   [?]error on previous value
  69- 75 F7.3   10-17erg/s/cm2   civ-flux        pipeline measured CIV flux
  77- 80 F4.1   10-17erg/s/cm2   civ-flux-error  error on previous value
  82- 89 F8.3   10-17erg/s/cm2   lya-flux        pipeline measured Lyman alpha flux
  91- 95 F5.2   10-17erg/s/cm2   lya-flux-error  error on previous value
--------------------------------------------------------------------------------
--------------------------------------------------------------------------------
SDSSJ001040.82+004550.5   2.67008  0.7640 2.7148 1507  59 43.9 0.0   73.300  2.8  248.000  2.90 
SDSSJ001738.55-011838.7   4.41064 -1.3108 3.2260  768  52 25.2 0.5   21.300  1.4  101.300  2.30 
SDSSJ001814.72+023258.8   4.56134  2.5497 2.9024  874  97 19.1 0.8   16.670  1.9  143.600  3.00 
SDSSJ003605.26+001618.7   9.02193  0.2719 2.9503 1773 294 12.3 1.5   18.700  3.0   76.200  2.40 
SDSSJ004423.20+035715.5  11.09665  3.9543 2.2213 1182  47 null null  74.300  3.0  416.800  7.80 
SDSSJ004600.48+000543.6  11.50199  0.0955 2.4560 1286  61 28.1 0.5   50.300  2.5  225.200  3.90 
SDSSJ004728.77+004020.3  11.86989  0.6723 3.0554 1074  59 12.1 0.5   50.700  2.7  163.400  2.30 
SDSSJ011506.65-015307.0  18.77773 -1.8853 2.3253 1352  26 null null 137.500  2.5  684.400  6.40 
SDSSJ012552.08-015218.3  21.46702 -1.8718 3.1820 1985  64 null null 109.800  3.4  203.600  2.90 
SDSSJ013747.84+000612.7  24.44933  0.1035 2.8153 1446  57 40.9 0.2  113.500  4.1  406.700  4.00 
SDSSJ014607.15+121119.9  26.52981 12.1889 3.1308 1342  33 38.7 0.1   90.700  2.2  447.000  3.60 
SDSSJ014841.83+055024.2  27.17429  5.8401 2.6596  930 104 13.7 0.4   18.600  2.0  119.900  2.70 
SDSSJ015458.32+015720.2  28.74300  1.9556 2.8880 1243 162 21.0 1.3   24.000  3.0  103.600  2.10 
SDSSJ015700.14+073116.0  29.25057  7.5211 3.0461 1041  31 30.3 0.2   90.900  2.5  480.400  3.90 
SDSSJ020245.82+000848.4  30.69090  0.1468 2.2146 1203  52 40.2 0.2   79.000  3.2  325.800  9.00 
SDSSJ020643.64+010403.3  31.68182  1.0676 2.6540  930  28 22.0 0.2  127.100  4.1  372.700  4.70 
SDSSJ020728.19+033833.5  31.86747  3.6426 2.7550 1545  45 null null 139.200  4.8  285.000  3.00 
SDSSJ021834.53-033518.4  34.64389 -3.5885 3.0238 1801 231 25.2 0.7   31.100  3.8  134.100  3.40 
SDSSJ022051.68-012403.3  35.21532 -1.4009 2.5978 1502  26 52.9 0.3  325.800  6.0 1280.500  8.50 
SDSSJ022447.84+032452.0  36.19934  3.4144 2.5272 1227  80 30.7 0.6   25.700  1.6  118.100  3.00 
SDSSJ023210.88+002835.1  38.04534  0.4764 2.2895 2772 200 45.0 0.8   24.000  1.9   39.200  2.00 
SDSSJ023337.89+002303.7  38.40788  0.3844 2.8303  904 118 14.5 1.0   10.600  1.2   43.000  1.40 
SDSSJ023359.27+005925.8  38.49696  0.9905 2.5441 1074 155 32.2 0.8    6.600  0.9   14.300  1.00 
SDSSJ023519.66-042855.8  38.83191 -4.4822 4.1515 1274 238 null null   6.300  1.1   52.500  1.10 
SDSSJ024525.95+025310.7  41.35813  2.8863 3.1767 1566  57 42.5 0.1   84.200  2.9  464.300  3.70 
SDSSJ025339.00+042154.5  43.41249  4.3651 2.8480 1446  59 36.7 0.2   71.200  2.8  247.000  2.70 
SDSSJ073552.05+370635.1 113.96687 37.1098 2.4684 3893 370 27.0 1.7   54.800  5.4   85.800  4.60 
SDSSJ073637.54+225917.4 114.15642 22.9882 2.2630 1229  35 28.2 0.3  117.600  3.1  403.200  5.50 
SDSSJ073851.85+422010.9 114.71605 42.3364 2.1870 1500  35 null null 126.200  2.8  310.300  6.00 
SDSSJ074026.91+225051.8 115.11214 22.8477 2.2429 1856 170 31.2 1.1   20.100  1.8  101.600  3.40 
SDSSJ074251.43+224623.2 115.71430 22.7731 2.9860 1090 120 null null  14.200  1.6   57.800  2.70 
SDSSJ074725.50+160053.7 116.85627 16.0149 2.8250 1342  82 36.5 0.4   60.600  3.5  165.200  2.60 
SDSSJ075119.09+130202.4 117.82956 13.0340 2.6340 1057  24 29.9 0.2  133.100  2.8  593.300  4.70 
SDSSJ075656.49+362507.4 119.23537 36.4187 2.8693 1349  28 44.9 0.1  204.800  4.1  752.900  5.30 
SDSSJ080428.80+111906.6 121.11998 11.3185 2.5878 1387  52 60.4 0.0  118.800  3.8  449.800  5.40 
SDSSJ080826.02+435652.1 122.10842 43.9478 2.8426 1053  40 24.6 0.1  119.600  4.4  385.600  4.40 
SDSSJ081257.15+181916.8 123.23812 18.3213 2.3786  758  42 18.8 0.5   29.000  1.6  131.000  3.30 
SDSSJ081452.04+180602.9 123.71685 18.1008 3.3036 1394  64 27.3 0.4   65.800  2.8  298.000  4.20 
SDSSJ081812.72+223755.3 124.55298 22.6320 2.4549 1361  89 null null  36.000  2.4  187.600  3.60 
SDSSJ081950.96+111507.9 124.96235 11.2522 2.8080 1064  31 null null 146.100  4.5  617.100  5.20 
SDSSJ082530.67+120658.4 126.37778 12.1162 2.3507 1036  57 null null  26.500  1.4  152.700  4.30 
SDSSJ082550.58+332543.1 126.46073 33.4286 2.8660 1170  92 35.1 0.4   23.200  1.7  110.400  2.70 
SDSSJ082920.43+115616.8 127.33513 11.9380 2.5660 1253  68 null null  49.100  2.6  201.600  3.40 
SDSSJ083031.86+040324.6 127.63276  4.0568 2.9267  958  45 21.8 0.4   63.300  2.8  379.200  3.40 
SDSSJ083246.92+273817.7 128.19552 27.6383 2.5796 1399  64 30.6 0.3   52.000  2.3  384.000  5.30 
SDSSJ083851.81+022907.1 129.71586  2.4853 2.8648 1371  54 null null 130.900  4.9  525.300  5.30 
SDSSJ084005.00+344832.1 130.02085 34.8089 2.5484 1095  16 null null 135.200  2.2  580.900  3.90 
SDSSJ084949.57+044330.9 132.45656  4.7253 3.0910 1036  33 38.4 0.1  105.400  3.2  218.600  3.40 
SDSSJ090612.64+030900.4 136.55268  3.1501 2.5005 1451  47 34.9 0.3  102.700  3.2  309.900  4.40 
SDSSJ091025.50+042944.4 137.60627  4.4957 3.7756 1295  38 null null 113.500  3.1  368.500  4.40 
SDSSJ091301.33+034207.6 138.25556  3.7021 3.0060 1069  66 null null  59.300  3.5  173.800  3.40 
SDSSJ091357.87+005530.7 138.49111  0.9252 3.2037 1712  66 null null  83.400  3.1  252.400  2.90 
SDSSJ094308.14+380923.0 145.78390 38.1564 3.1166  996 130 16.8 1.2    9.900  1.3   63.800  2.50 
SDSSJ094826.45+035834.5 147.11019  3.9763 2.2669 1389  57 null null  78.200  3.2  431.500  7.40 
SDSSJ095118.93+450432.4 147.82886 45.0757 2.4469 1050  12 null null 286.400  3.5  999.900  7.60 
SDSSJ095819.35+013530.5 149.58064  1.5918 3.0554  937  40 34.2 0.3   95.900  3.6  554.200  4.90 
SDSSJ100133.85+415107.9 150.39106 41.8522 2.3576 1267  31 null null 131.200  3.2  457.200  5.90 
SDSSJ100210.53+381245.0 150.54389 38.2125 2.9385 1484  49 null null  83.800  2.7  385.500  4.40 
SDSSJ100250.98+382532.3 150.71241 38.4256 2.7225 1695  35 33.7 0.3  196.900  4.2  582.900  4.90 
SDSSJ100345.59+061708.7 150.93994  6.2858 2.5730 1853 113 null null  69.800  4.2  140.100  3.90 
SDSSJ100916.93+031128.9 152.32055  3.1914 2.6875 1439  38 null null 147.200  3.8  585.600  5.50 
SDSSJ101448.79+451444.7 153.70331 45.2458 2.2827 1015 130 15.6 0.8    9.200  1.2   65.800  3.40 
SDSSJ103249.55+373649.0 158.20644 37.6136 2.3460 1418  33 null null 121.500  2.9  365.200  5.40 
SDSSJ104133.36+393325.4 160.38899 39.5571 2.4280 1067  28 null null  79.100  1.9  301.800  4.50 
SDSSJ104722.99+045514.6 161.84580  4.9207 2.8285 1472  94 40.7 0.5   51.600  3.1  137.500  2.90 
SDSSJ105324.11+445444.4 163.35045 44.9123 2.3010 1403  31 null null 113.700  2.5  466.800  6.40 
SDSSJ105344.18+395402.3 163.43407 39.9006 3.2221 1163  35 35.1 0.2   82.700  2.5  275.000  3.30 
SDSSJ112230.35+341538.0 170.62645 34.2606 2.3920 1208  26 null null 150.700  3.1  683.200  6.60 
SDSSJ112343.18-010315.7 170.92991 -1.0544 2.1660 1189  94 14.3 0.7   17.000  1.4   74.900  3.00 
SDSSJ113351.03+400851.1 173.46264 40.1475 3.0016 1050  45 null null  72.200  2.9  359.600  5.50 
SDSSJ114542.07+401318.4 176.42530 40.2218 3.3026 1307  21 null null 235.400  3.6  659.900  5.50 
SDSSJ114703.82+382727.2 176.76592 38.4576 2.2631 1038  75 17.7 0.7   40.100  2.8  174.900  5.10 
SDSSJ114753.29+313152.4 176.97203 31.5312 2.4629  951  49 36.0 0.1   43.900  2.1  120.400  2.60 
SDSSJ114856.13+012731.6 177.23387  1.4588 2.3268 1260  52 23.2 0.4   47.800  1.8  201.200  3.40 
SDSSJ115039.48-005852.7 177.66450 -0.9813 3.0237 1406 106 null null  34.600  2.5  143.600  2.20 
SDSSJ115335.78+051221.8 178.39910  5.2061 3.0619 1538  57 null null 129.200  4.6  366.100  4.20 
SDSSJ115411.95+040556.4 178.54978  4.0990 3.3145 1236  57 19.5 0.4   75.800  3.3  257.600  3.40 
SDSSJ115510.34+044455.4 178.79309  4.7487 2.4240 1335  33 null null 122.200  3.0  279.100  4.80 
SDSSJ115947.86+351418.6 179.94942 35.2385 2.4692 1279  73 16.1 0.4   56.500  3.0  171.500  4.00 
SDSSJ120835.95+004556.4 182.14981  0.7657 2.4644 1679 144 41.2 0.6   78.900  6.5  276.300 10.90 
SDSSJ122214.45+374837.9 185.56020 37.8105 3.1594 1488  85 39.3 0.0   57.500  3.3  252.500  3.90 
SDSSJ123742.37+430305.1 189.42656 43.0514 2.3762 1453  71 null null  67.300  3.1  304.000  5.80 
SDSSJ124302.62+421245.3 190.76092 42.2126 2.4106 1462  45 null null  94.100  3.2  367.800  6.80 
SDSSJ125148.53+060027.4 192.95220  6.0076 2.2684 1547  28 null null 179.200  3.2  692.000  7.00 
SDSSJ125154.02+374102.3 192.97509 37.6840 3.6530 1926 148 44.4 0.5    9.000  0.6   22.500  0.60 
SDSSJ125733.12+035704.1 194.38798  3.9511 3.0570 1227 153 null null  31.600  3.6  145.100  3.10 
SDSSJ131659.84-001510.4 199.24935 -0.2529 3.2563 1561  40 null null   1.017  2.9  370.500  4.00 
SDSSJ133059.32+014610.3 202.74718  1.7695 2.3384 1079  54 null null  47.600  2.3  183.100  4.10 
SDSSJ133417.04+362753.0 203.57098 36.4647 2.2880 1130  26 null null  96.700  2.8  278.400  5.10 
SDSSJ133927.80+044158.0 204.86585  4.6994 2.5911 1321  49 53.3 0.6  120.100  4.6  506.500  5.60 
SDSSJ135531.46+072950.6 208.88108  7.4974 3.1518 1361  33 null null 156.600  3.7  818.600  6.00 
SDSSJ140220.18+045544.0 210.58408  4.9289 2.8530 1686 165 null null  23.800  2.6  162.300  2.70 
SDSSJ140625.75+042919.4 211.60730  4.4887 3.3806 1601  35 41.2 0.1  131.800  2.8  374.500  5.30 
SDSSJ141114.21+080642.8 212.80922  8.1119 2.7780 1432 118 null null  78.500  6.1  261.300  5.00 
SDSSJ141853.65+034005.2 214.72354  3.6681 3.1873  892  42 null null  47.500  2.3  227.900  3.80 
SDSSJ144441.05-001343.4 221.17104 -0.2287 2.5430 1476  45 null null  62.900  2.2  154.400  3.20 
SDSSJ150145.46+360148.4 225.43942 36.0301 2.1852 1046  49 25.9 0.4   52.300  2.3  164.900  5.50 
SDSSJ150451.51+202507.4 226.21461 20.4187 3.8043 1427  28 50.6 0.0  112.600  2.1  279.800  3.20 
SDSSJ150549.73+074309.0 226.45720  7.7192 3.3215 1484  14 null null 397.400  3.8 1216.600  6.50 
SDSSJ151246.26+022129.5 228.19277  2.3582 2.6520 1050  80 null null  19.900  1.5   98.600  2.80 
SDSSJ151544.01+175753.0 228.93337 17.9647 2.3980 1116  28 null null 100.700  2.6  350.000  5.20 
SDSSJ151747.00+005550.7 229.44583  0.9308 2.6460 1163  26 29.7 0.2  183.700  3.9  547.300  5.70 
SDSSJ151815.55+273618.0 229.56481 27.6050 3.3360 1375  26 null null 107.600  1.9  452.300  3.10 
SDSSJ152051.00+252830.1 230.21249 25.4750 3.7635 1213  24 null null 140.900  2.7  317.400  3.70 
SDSSJ152105.83+182318.3 230.27429 18.3884 2.6579 1232  47 null null  96.600  3.6  274.300  4.20 
SDSSJ153306.06+322649.6 233.27525 32.4471 2.7081 1686  99 null null 248.100 14.9  716.600 15.50 
SDSSJ154640.45-000328.3 236.66854 -0.0579 2.2168 1184  80 null null  23.600  1.5   51.500  2.70 
SDSSJ155108.96+321051.1 237.78732 32.1809 2.3607 1144  49 22.0 0.2   42.300  1.9  188.300  3.60 
SDSSJ155200.53+175722.7 238.00222 17.9563 2.6986  989  33 18.1 0.1   89.300  2.9  386.500  4.50 
SDSSJ155725.27+260252.8 239.35530 26.0480 2.8233 1533  85 52.0 0.1   65.100  3.5  180.600  2.90 
SDSSJ160103.85+195436.2 240.26605 19.9101 2.4450 1222  31 48.4 0.0   99.400  2.4  438.700  4.90 
SDSSJ160158.53+260926.1 240.49389 26.1573 2.7900 1319  57 31.2 0.4   65.300  2.6  294.500  4.80 
SDSSJ160900.01+190534.8 242.25005 19.0930 2.5394 1210   9 null null 376.400  3.2 1416.000  6.60 
SDSSJ161058.48+135244.3 242.74365 13.8790 2.8809 1274  82 null null  62.900  3.8  169.800  3.50 
SDSSJ161059.96+260321.5 242.74982 26.0560 2.2767 1182  24 34.0 0.2  178.400  3.6  588.000  7.40 
SDSSJ161343.40+314524.8 243.43082 31.7569 3.2017 1262  42 null null  82.000  2.6  234.300  3.60 
SDSSJ161353.27+201526.5 243.47194 20.2574 2.9667 1142  92 14.0 0.7   38.100  3.0  128.600  2.30 
SDSSJ161447.97+354221.2 243.69988 35.7059 3.2986 1288  68 19.0 0.5   40.000  2.0  130.600  2.00 
SDSSJ162025.94+170721.5 245.10810 17.1226 2.0285 1389  61 41.0 0.3   51.200  2.2  169.500  7.40 
SDSSJ162327.66+312204.3 245.86526 31.3679 2.3407 1333  24 null null 220.200  3.7  569.500  6.80 
SDSSJ162500.57+165705.8 246.25239 16.9516 2.1977 1726 101 null null  33.100  1.9  107.300  3.90 
SDSSJ162651.76+293111.3 246.71568 29.5198 2.4820  980  42 22.5 0.4   63.500  2.6  264.200  4.50 
SDSSJ162806.01+331551.1 247.02505 33.2642 2.4216 1274  31 36.4 0.2  113.900  2.8  294.400  4.10 
SDSSJ162812.51+233734.8 247.05211 23.6263 2.3830 1858  21 null null 281.700  3.6  938.000  7.50 
SDSSJ163343.85+261026.2 248.43271 26.1739 3.0628 1309  38 39.3 0.3  106.700  3.3  674.800  7.50 
SDSSJ165525.54+322936.9 253.85642 32.4936 2.7148 1495  40 null null 131.700  3.5  364.500  4.70 
SDSSJ170110.12+301502.9 255.29218 30.2508 3.2720 1564  33 null null 148.800  3.2  428.100  4.40 
SDSSJ170558.64+273624.8 256.49434 27.6069 2.4480 1375  14 null null 245.200  2.6  507.300  4.20 
SDSSJ171908.90+310438.6 259.78710 31.0774 2.3192 1326  49 null null  64.000  2.5  487.000  7.60 
SDSSJ212055.57+065244.7 320.23154  6.8791 2.5944 1163  38 51.6 0.7   92.400  4.0  245.700  4.40 
SDSSJ212951.40-001804.3 322.46417 -0.3012 3.2056 1877  61 null null  79.900  2.5  108.000  2.20 
SDSSJ213557.35-032130.0 323.98896 -3.3584 2.1538 1010  54 11.9 0.4   39.800  2.2  300.600  6.80 
SDSSJ213843.08-010133.6 324.67949 -1.0260 2.7987 1323  99 30.1 1.1   32.000  2.6  129.900  2.40 
SDSSJ214609.96+005504.6 326.54148  0.9180 3.2183 1620  68 null null  54.500  2.2  131.000  2.10 
SDSSJ215341.33+041132.7 328.42221  4.1924 2.4098 1166  26 35.1 0.2  156.100  3.2  311.500  6.30 
SDSSJ220126.11+001231.5 330.35878  0.2088 2.6319 1034  31 null null  92.600  2.7  365.200  4.80 
SDSSJ221601.21+032056.1 334.00503  3.3489 2.4106 1177  66 40.1 0.1   39.200  2.1  240.500  4.70 
SDSSJ222946.61+005540.5 337.44419  0.9279 2.3623 1215  21 46.2 0.1  154.700  2.8  879.200  7.40 
SDSSJ223348.09+024932.9 338.45039  2.8258 2.5850 1305  42 null null  93.600  2.8  519.500  4.70 
SDSSJ224532.92-000013.1 341.38717 -0.0036 3.2986  403  21 38.5 0.5   22.900  1.3   62.300  2.30 
SDSSJ225558.19-001802.4 343.99246 -0.3007 2.5837 1265  68 30.7 0.2   34.100  1.7    1.603  2.00 
SDSSJ225607.63+052520.2 344.03181  5.4223 3.1498 1213  45 40.1 0.1   47.700  1.8  160.600  3.40 
SDSSJ230146.24-010348.9 345.44266 -1.0636 3.0854 1074 158 14.2 1.1   11.900  1.6   61.900  1.70 
SDSSJ230451.68+005135.1 346.21534  0.8598 4.1669 1646  42 39.2 0.2  164.200  4.1  353.100  3.40 
SDSSJ234612.64+005154.0 356.55266  0.8650 2.3070 1107  31 35.7 0.2  111.900  3.0  372.200  6.30 


==> anc/ClassB_WISE_machinereadabletable.txt <==
Title:Candidate Type II Quasars at 2<z<4.3 in the Sloan Digital Sky Survey III
Authors:Rachael Alexandroff et al.
Table:8
================================================================================
Byte-by-byte Description of file: ClassB_WISE_machinereadable.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label      Explanations
--------------------------------------------------------------------------------
   1- 14 A14    ---     SDSS-Name  SDSS J2000 name
  16- 20 F5.2   mag     W1mag      [?]Wise band 1 (AB magnitudes)
  22- 25 F4.2   mag     W1err      [?]error on band 1 measurement (AB magnitudes)
  27- 31 F5.2   mag     W2mag      [?]Wise band 2 (AB magnitudes)
  33- 36 A4     mag     W2err      [?]error on band 2 measurement (AB magnitudes)
  38- 42 F5.2   mag     W3mag      [?]Wise band 3 (AB magnitudes)
  44- 47 A4     mag     W3err      [?]error on band 3 measurement (AB magnitudes)
  49- 53 F5.2   mag     W4mag      [?]Wise band 4 (AB magnitudes)
  55- 59 A5     mag     W4err      [?]error on band 4 measurement (AB magnitudes)
--------------------------------------------------------------------------------
--------------------------------------------------------------------------------
SDSSJ0010+0003 19.46 0.15 18.70 0.13 17.38 0.35 15.39 0.51  
SDSSJ0011-0008 19.29 0.12 19.67 0.34 17.51 0.45 15.10 null  
SDSSJ0201+0134 20.16 0.19 20.06 0.36 17.77 null 15.38 null  
SDSSJ0232-0812 18.46 0.05 18.38 0.07 17.17 0.20 16.00 0.50  
SDSSJ0234-0754 20.55 0.23 19.42 0.16 17.62 0.33 16.10 null  
SDSSJ0245-0011 20.05 0.17 19.60 null 17.39 null 15.83 null  
SDSSJ0739+3450 19.32 0.12 18.39 0.10 17.31 0.32 15.79 null  
SDSSJ0813+4255 19.75 0.16 19.27 0.20 17.59 0.38 15.43 null  
SDSSJ0825+3615 19.22 0.11 19.63 0.32 17.78 null 15.39 0.37  
SDSSJ0827+2628 19.35 0.11 18.98 0.15 16.27 0.12 15.29 0.39  
SDSSJ0828+3336 19.97 0.19 19.63 0.28 17.20 null 15.47 null  
SDSSJ0830+3132 19.56 0.14 19.45 0.26 17.85 0.54 15.62 null  
SDSSJ0832+2606 19.51 0.16 19.43 0.30 17.56 null 14.99 null  
SDSSJ0837+3346 19.97 0.21 19.72 0.34 17.72 0.47 14.93 null  
SDSSJ0920+0102 18.91 0.09 18.70 0.13 16.92 0.22 15.57 0.47  
SDSSJ0933-0123 19.84 0.19 19.55 null 17.88 null 15.69 null  
SDSSJ0954+0717 19.99 0.20 19.96 0.38 17.88 null 15.67 null  
SDSSJ1020+0301 20.09 0.25 19.04 0.29 16.37 0.18 14.66 0.22  
SDSSJ1024+0354 20.23 0.26 18.72 0.16 17.06 null 15.50 null  
SDSSJ1035+0036 19.41 0.12 19.28 0.20 17.57 0.39 15.51 null  
SDSSJ1035-0233 19.52 0.14 18.70 0.14 17.59 0.48 15.56 0.52  
SDSSJ1126+0021 19.57 0.15 19.08 0.20 17.61 0.51 15.64 null  
SDSSJ1135+4014 19.66 0.13 20.27 0.47 17.94 0.54 15.60 null  
SDSSJ1137+0202 19.18 0.10 19.49 0.24 17.17 null 15.48 null  
SDSSJ1209+3734 19.59 0.13 19.20 0.19 17.13 0.22 15.30 null  
SDSSJ1213+0629 19.94 0.19 19.62 null 17.95 null 15.83 null  
SDSSJ1220-0111 19.65 0.17 19.01 0.19 17.11 null 15.18 null  
SDSSJ1222+3554 20.19 0.20 19.35 0.19 17.72 null 15.93 null  
SDSSJ1232+3926 19.31 0.10 19.03 0.15 17.98 0.50 15.79 null  
SDSSJ1232+0537 19.76 0.16 19.95 0.39 17.80 null 15.15 null  
SDSSJ1234+3746 19.18 0.09 18.43 0.09 17.03 0.20 15.40 null  
SDSSJ1243+0113 19.52 0.15 19.25 0.21 17.59 null 15.12 null  
SDSSJ1303+0611 19.41 0.13 18.88 0.15 16.89 0.22 15.22 null  
SDSSJ1315+0049 19.83 0.16 19.96 0.37 17.72 0.43 15.28 0.32  
SDSSJ1315+0051 19.44 0.11 18.88 0.14 17.47 0.38 15.65 null  
SDSSJ1318+3431 20.26 0.18 20.20 0.34 17.23 0.19 15.45 0.28  
SDSSJ1335+0042 19.98 0.14 19.42 0.17 17.99 0.43 15.84 null  
SDSSJ1338+0500 19.82 0.13 19.82 0.25 17.51 0.29 15.36 null  
SDSSJ1345+4010 20.14 0.17 20.22 null 17.57 null 15.39 null  
SDSSJ1350+3342 19.63 0.12 19.86 null 18.03 null 16.00 null  
SDSSJ1405+3628 19.87 0.14 19.70 0.23 17.63 null 16.11 null  
SDSSJ1418+3738 19.94 0.12 19.75 0.18 17.84 null 16.31 null  
SDSSJ1426+3417 19.49 0.09 18.94 0.11 17.68 0.29 16.16 0.54  
SDSSJ1432+3037 21.48 0.50 20.22 0.32 17.36 0.20 16.17 null  
SDSSJ1444-0136 18.57 0.05 17.85 0.05 16.26 0.10 15.81 0.45  
SDSSJ1459+0356 19.24 0.08 20.00 0.30 17.70 0.31 16.02 null  
SDSSJ1459+3019 20.35 0.14 19.82 0.17 18.52 0.45 15.89 null  
SDSSJ1511+2250 20.87 0.28 19.80 0.22 17.41 0.20 15.89 null  
SDSSJ1513+3438 20.37 0.14 19.51 0.13 18.70 0.51 16.11 null  
SDSSJ1513+3308 20.13 0.14 20.09 0.27 17.48 0.22 15.72 null  
SDSSJ1526+0511 19.90 0.11 19.76 0.22 17.85 0.34 15.86 null  
SDSSJ1526+2450 20.37 0.18 20.52 0.40 18.26 null 16.23 null  
SDSSJ1531+2114 20.47 0.19 20.34 0.34 18.27 0.45 15.61 null  
SDSSJ1535+3006 19.62 0.09 19.93 0.22 17.87 0.28 16.11 null  
SDSSJ1600+2356 19.21 0.09 18.88 0.13 16.64 0.14 15.45 0.35  
SDSSJ1609+2417 20.05 0.21 19.80 0.30 17.64 null 15.74 null  
SDSSJ1614+0421 18.69 0.07 18.66 0.12 16.49 0.14 15.34 0.34  
SDSSJ1617+2641 19.71 0.13 19.77 0.25 18.18 null 15.89 null  
SDSSJ1627+1659 18.87 0.08 18.49 0.10 17.28 0.28 15.22 null  
SDSSJ2156+0040 20.04 0.23 19.15 0.20 17.62 0.48 15.05 0.31  
SDSSJ2257+0108 20.00 0.20 19.76 0.34 17.19 null 15.27 null  
SDSSJ2352-0139 19.90 0.20 19.64 0.30 17.05 0.26 15.22 null  


==> anc/ClassB_machinereadabletable.txt <==
Title: Candidate Type II Quasars at 2<z<4.3 in the Sloan Digital Sky Survey III
Authors: Rachael Alexandroff et al.
Table: 2
================================================================================
Byte-by-byte Description of file: ClassB_machinereadable.txt
--------------------------------------------------------------------------------
   Bytes Format Units          Label           Explanations
--------------------------------------------------------------------------------
   1- 23 A23    ---              SDSS-Name       SDSS J2000 name
  25- 33 F9.5   deg              RAdeg           right ascension of source
  35- 42 F8.5   deg              DEdeg           declination of source
  44- 49 F6.4   ---              redshift        redshift of source
  51- 54 I4     km/s             civ-fwhm        pipeline measured CIV width
  56- 58 I3     km/s             civ-fwhm-error  error on previous value
  60- 63 A4     0.1nm            civ-rew         [?]pipeline measured rest equivalent width
  65- 68 A4     0.1nm            civ-rew-error   [?]error on previous value
  70- 74 F5.1   10-17erg/s/cm2   civ-flux        pipeline measured CIV flux
  76- 79 F4.1   10-17erg/s/cm2   civ-flux-error  error on previous value
  81- 86 F6.1   10-17erg/s/cm2   lya-flux        pipeline measured Lyman alpha flux
  88- 91 F4.1   10-17erg/s/cm2   lya-flux-error  error on previous value
--------------------------------------------------------------------------------
--------------------------------------------------------------------------------
SDSSJ001008.02+000317.5   2.53341  0.05485 2.2918 1655  21 null null 219.4  2.8  477.0  4.7 
SDSSJ001142.42-000845.7   2.92675 -0.14602 2.3146 1154  64 11.3 0.4   39.0  2.0  135.5  3.3 
SDSSJ001344.04+011456.0   3.43349  1.24889 2.2250 1590  42 null null  95.9  2.4  237.2  4.4 
SDSSJ001922.82-004938.2   4.84507 -0.82727 3.3060  968  68 8.7  0.4   28.6  2.0  218.3  3.1 
SDSSJ003519.74-005238.7   8.83224 -0.87742 3.1290 1086  85 null null  25.5  1.9  166.7  2.5 
SDSSJ003809.47+031634.1   9.53944  3.27615 2.4644 1173 118 8.8  0.7   34.0  3.5  187.9  5.2 
SDSSJ005018.67+050132.5  12.57780  5.02571 2.9370 1149  75 12.8 0.6   46.0  3.2  214.7  3.2 
SDSSJ005407.17+015926.1  13.52987  1.99059 2.2812 1896  66 53.4 0.1  120.6  3.9  370.8  8.3 
SDSSJ010554.40+011326.9  16.47668  1.22413 3.0619 1295  73 null null  63.5  3.6  192.2  2.8 
SDSSJ011509.74+025414.4  18.79057  2.90400 2.2377 1620  42 49.8 0.1  108.4  2.8  390.3  8.2 
SDSSJ012013.40+004311.2  20.05585  0.71979 3.0154 1335  94 17.6 0.7   47.1  3.1  177.9  3.0 
SDSSJ012016.06-000018.2  20.06691 -0.00505 2.6403 1695  71 null null  68.8  2.8  383.3  4.4 
SDSSJ012510.46+001425.6  21.29359  0.24046 2.4287 1451  68 null null  18.3  0.8   49.9  1.3 
SDSSJ013127.66+003130.5  22.86524  0.52513 2.7414 1809 144 33.3 0.9   23.5  1.9   53.6  2.5 
SDSSJ013556.45-001632.4  23.98522 -0.27568 3.0071 1608 158 18.2 1     31.4  2.8   67.6  2.1 
SDSSJ014247.39-020059.1  25.69746 -2.01643 2.5804 1135 144 8.6  0.8   19.0  2.2   72.9  3.0 
SDSSJ014516.90+045227.8  26.32040  4.87438 3.2750 1476  35 41.4 0.1  127.4  2.9  265.9  3.8 
SDSSJ014937.41-003419.2  27.40587 -0.57200 2.9576 1733  66 37.5 0.3   92.9  3.4  270.5  2.9 
SDSSJ015336.87-004345.4  28.40361 -0.72928 2.6714 1217 160 10.6 1.1   19.4  2.6   54.8  2.0 
SDSSJ015417.60-020004.8  28.57334 -2.00133 3.1570 1549  71 20.8 0.5   84.3  3.7  328.6  4.1 
SDSSJ015522.07+021737.4  28.84195  2.29373 2.2503 1559 118 26.6 0.8   24.7  1.7   63.6  4.6 
SDSSJ015746.25+102459.2  29.44271 10.41644 2.6077 1267 125 22.6 1     33.8  3.6  104.1  2.4 
SDSSJ015824.54+015429.2  29.60223  1.90812 3.2211 1067  89 21.2 0.3   15.0  1.2   87.5  2.2 
SDSSJ020147.69+013422.7  30.44872  1.57298 3.1451 1517  42 33.6 0.2   97.5  2.6  474.2  3.7 
SDSSJ020214.98+044204.9  30.56242  4.70136 2.4716 1184  42 27.2 0.3   65.3  2.2  156.7  3.2 
SDSSJ020546.32+013907.6  31.44302  1.65212 3.1310 1528 158 null null  12.3  1.2   44.1  1.4 
SDSSJ021125.13-001109.0  32.85473 -0.18582 2.1720 1137 115 16   0.9   12.7  1.2   47.8  3.0 
SDSSJ022119.01+000618.4  35.32921  0.10512 2.8568 1119  66 16.9 0.5   39.3  2.3  144.5  2.2 
DSSJ022429.14-024807.7   36.12140 -2.80214 2.9186 1811 188 22.9 0.4   42.6  4.2  137.8  3.5 
SDSSJ023217.83-081230.3  38.07431 -8.20842 3.1998 1010  42 14.8 0.4   59.8  2.4  245.8  2.9 
SDSSJ023455.23-075453.3  38.73012 -7.91480 2.3350 1276  66 17.3 0.5   26.1  1.3   73.7  2.1 
SDSSJ023715.07-083552.4  39.31280 -8.59789 2.9749 1486 118 null null  43.3  3.3  154.5  2.8 
SDSSJ023820.36-024517.1  39.58485 -2.75474 2.2243 1531  85 23   0.4   50.0  2.6  251.8  6.0 
SDSSJ024513.88+012054.0  41.30785  1.34834 3.7647 1568 181 27.5 1.4   24.7  2.8   83.7  2.9 
SDSSJ024520.35-001102.5  41.33478 -0.18402 3.1747 1149  54 28.6 0.3   50.3  2.2  198.6  2.3 
SDSSJ024631.90+004352.0  41.63293  0.73111 2.4283  895  73 16.3 0.6   19.8  1.5   36.4  2.2 
SDSSJ024659.29-001709.1  41.74703 -0.28586 2.4438 1288  57 20.4 0.5   47.5  2.0  171.4  3.0 
SDSSJ025315.37-022041.0  43.31405 -2.34472 3.2740 1912  80 null null  52.0  2.0  125.5  2.6 
SDSSJ025821.47-015211.3  44.58947 -1.86981 2.3739  857 132 7.8  0.7   11.8  1.7   38.2  2.5 
SDSSJ073834.40+242600.9 114.64335 24.43358 3.0986 1309 167 9.4  0.8   27.9  3.4  113.5  3.5 
SDSSJ073909.66+463405.0 114.79023 46.56806 2.4933 1582 292 7.6  1.2   11.2  2.2   37.4  2.0 
SDSSJ073922.39+345043.6 114.84331 34.84543 2.1386 1557  28 35.2 0.2  157.7  2.9  715.4  9.2 
SDSSJ074014.07+310143.4 115.05861 31.02873 2.6480 1149  87 13.5 0.6   37.2  2.7  190.6  3.6 
SDSSJ074219.31+251355.0 115.58045 25.23194 3.1576 1820 151 null null  18.8  1.5   66.4  2.0 
SDSSJ074539.44+380029.0 116.41432 38.00805 3.1989 1121 125 35.7 0.1   12.5  1.3   27.3  1.8 
SDSSJ074629.48+132409.9 116.62284 13.40275 3.0099  935  54 17   0.5   49.2  2.7  242.2  3.3 
SDSSJ074725.50+160053.7 116.85627 16.01491 2.8250 1342  82 36.5 0.4   60.6  3.5  165.2  2.6 
SDSSJ074728.02+290547.2 116.86676 29.09646 2.6444 1983  75 null null  97.6  3.6  285.6  3.8 
SDSSJ074745.77+134950.5 116.94070 13.83069 2.3116 1286  97 21.3 0.7   29.5  2.1  109.7  3.2 
SDSSJ075611.79+172628.2 119.04914 17.44116 2.4169 1079  80 17.9 0.7   13.6  1.0   57.8  1.7 
SDSSJ075707.16+201513.0 119.27983 20.25360 3.1365  888  54 13   0.5   36.4  2.1  187.9  2.7 
SDSSJ075754.84+514551.7 119.47850 51.76436 3.1146 1561  89 18.2 0.6   31.6  1.8  226.5  1.9 
SDSSJ080526.37+263752.9 121.35986 26.63136 2.3856 1983  42 49.1 0.2  180.6  3.7  564.2  7.3 
SDSSJ080747.84+550223.6 121.94935 55.03989 2.4924 1818 113 null null  54.6  3.7  255.1  5.4 
SDSSJ080754.44+363117.3 121.97683 36.52147 2.5730 1260 113 11.9 0.6   32.9  2.8  150.1  3.4 
SDSSJ080818.28+135921.8 122.07616 13.98940 3.1184 1062  71 18.2 0.6   48.0  2.9  197.6  3.0 
SDSSJ080826.02+435652.1 122.10842 43.94782 2.8426 1053  40 24.6 0.1  119.6  4.4  385.6  4.4 
SDSSJ080905.57+462013.8 122.27322 46.33717 2.5492 1721 125 null null  45.8  3.2  121.3  4.6 
SDSSJ081233.50+122000.6 123.13958 12.33350 2.5820 1736 118 null null  51.2  3.2  180.5  4.6 
DSSJ081328.31+500551.6  123.36796 50.09766 2.4130 1177  80 17.9 0.4   34.1  2.2  102.8  3.5 
SDSSJ081355.73+425555.2 123.48221 42.93200 2.4020 1724  31 27   0.2  225.9  3.9  438.6  5.4 
SDSSJ081417.19+140532.5 123.57164 14.09237 2.2117 1922  40 null null 252.3  5.0  627.3  9.8 
SDSSJ081541.16+194426.2 123.92150 19.74061 3.1537 1780  59 null null 119.2  3.8  258.3  4.5 
SDSSJ081803.02+330737.7 124.51259 33.12713 3.2338 1886  42 null null 166.7  3.5  437.6  3.9 
SDSSJ082148.42+112007.9 125.45174 11.33552 3.1156 1799  47 null null 137.1  3.4  408.9  4.5 
SDSSJ082229.37+420323.5 125.62236 42.05653 2.3754 1460  82 18.3 0.5   43.4  2.4  166.2  3.9 
SDSSJ082348.46+202255.8 125.95192 20.38218 3.0284 1599  73 31.7 0.5   85.9  3.9  298.0  3.3 
SDSSJ082434.68+403105.4 126.14448 40.51817 2.3630 1439  49 26.2 0.4   77.9  2.8  251.9  5.4 
SDSSJ082503.03+361520.1 126.26263 36.25558 3.8790 1392  40 14.9 0.3  128.3  3.4  494.1  7.2 
SDSSJ082625.94+312600.8 126.60808 31.43356 2.4060 1215  47 null null  69.9  2.6  196.6  3.4 
SDSSJ082726.58+262803.0 126.86073 26.46750 3.0367 1436  24 29.1 0.2  356.3  5.7 1202.8  7.7 
SDSSJ082808.71+333655.3 127.03631 33.61535 3.0108 1700  61 null null  74.1  2.6  230.9  2.9 
SDSSJ082906.63+163559.3 127.27764 16.59981 3.0619 1811  68 33.5 0.5  122.0  4.4  331.3  3.8 
SDSSJ083010.04+313230.1 127.54183 31.54168 2.3468 1137  89 12.7 0.6   26.7  2.0   79.7  3.2 
SDSSJ083259.81+260627.9 128.24921 26.10774 2.5689 1851  45 null null 136.3  3.2  519.0  5.4 
SDSSJ083324.27+215018.2 128.35114 21.83838 2.7734 1764  89 70.5 0.2   84.8  4.6  237.2  3.5 
SDSSJ083402.35+325106.6 128.50981 32.85183 2.5705 1182  64 12.9 0.2   44.3  2.3  142.8  3.1 
SDSSJ083533.55+212221.8 128.88978 21.37272 2.2888 1599 233 10.6 1.1   18.8  2.7   63.6  3.6 
SDSSJ083602.44+364230.0 129.01017 36.70833 2.2354 1964 132 21.6 0.4   62.3  4.0  226.2  6.0 
SDSSJ083727.66+334652.1 129.36523 33.78114 2.8898 1290  64 20.9 0.5   65.3  3.1  172.7  2.4 
SDSSJ083951.93+355528.3 129.96636 35.92452 2.4145 1123  42 28.9 0.3   55.7  2.0  250.6  4.3 
SDSSJ084113.19-000337.9 130.30494 -0.06053 2.5337 1413 158 28.4 1.2   19.6  2.1   27.5  2.5 
SDSSJ084244.75+021842.4 130.68647  2.31178 3.1194 1712  64 43.2 0.2  107.8  3.8  238.7  4.5 
SDSSJ090731.89+001138.0 136.88289  0.19388 2.2842 1380  38 30.9 0.3   71.8  1.8  207.4  3.5 
SDSSJ091019.32-012234.8 137.58052 -1.37633 2.4177 1757  45 36.4 0.3  107.9  2.6  246.0  5.2 
SDSSJ091639.36+020022.1 139.16402  2.00614 2.4271 1269  38 null null  52.4  1.6  251.5  3.9 
SDSSJ092032.45+010213.6 140.13520  1.03711 2.8658 1411  57 31.1 0.4   92.7  3.7  179.6  3.1 
SDSSJ092548.38+012208.9 141.45158  1.36914 2.7191 1613 304 null null   7.3  1.3   26.2  1.4 
SDSSJ093018.43+363933.9 142.57679 36.65942 2.2699 1309 101 13   0.6   46.8  3.4  237.8  6.2 
SDSSJ093323.19-012307.1 143.34661 -1.38531 3.2426 1425  61 16.4 0.5   57.9  2.5  288.6  2.8 
SDSSJ093401.24+043949.6 143.50517  4.66379 2.9494 1646  89 29   0.6   64.9  3.5  152.3  3.2 
SDSSJ094323.17-020903.8 145.84655 -2.15106 2.2444 1319 101 18.4 0.5   21.2  1.6   69.9  2.6 
SDSSJ094837.92+053243.2 147.15799  5.54534 2.3154 1385 217 7.2  0.9   17.7  2.6  186.2  5.3 
SDSSJ094959.02+025755.8 147.49593  2.96550 2.2789 1771  85 33.2 0.5   67.0  3.1  204.8  5.3 
SDSSJ095251.24+390309.1 148.21349 39.05252 2.8533 1929  94 null null 117.6  5.4  362.7  5.3 
SDSSJ095408.85+071715.3 148.53687  7.28759 2.5599 1436  92 19.9 0.2   73.4  4.6  217.3  5.0 
SDSSJ095534.23+011801.9 148.89262  1.30053 3.2173  897  66 8    0.4   26.1  1.8   85.5  2.4 
SDSSJ095546.07+380011.3 148.94195 38.00314 2.4772 1413  78 37.2 0.4   52.2  2.7  131.2  3.4 
SDSSJ100011.91+074042.3 150.04961  7.67841 2.4012 1747 148 23.4 1     41.3  3.3   63.5  3.1 
SDSSJ100247.14+002053.0 150.69643  0.34806 2.2176 1290  61 31.4 0.5   43.0  2.0  115.6  4.7 
SDSSJ100351.43+413759.9 150.96429 41.63331 2.8241 1738 148 41.1 0.6   53.2  4.3  159.6  4.4 
SDSSJ100552.60+033402.5 151.46917  3.56737 2.6503 1639 106 20.4 0.7   59.6  3.8  155.4  4.8 
SDSSJ100742.17+014805.1 151.92571  1.80142 2.1700 1841 174 25   1.1   30.0  2.7  117.3  5.7 
SDSSJ101209.32+354417.6 153.03884 35.73821 2.5936 1479  94 null null  46.6  3.4   98.1  2.5 
SDSSJ101325.46+035600.7 153.35608  3.93352 2.5411 1714  54 null null  89.1  2.7  225.5  2.9 
SDSSJ101449.43+034908.6 153.70596  3.81906 3.0498 1013  82 14   0.3   34.9  2.6  220.9  2.6 
SDSSJ101741.21+395434.5 154.42170 39.90960 2.3833 1684 111 null null  44.5  2.7  124.8  4.1 
SDSSJ101755.08+415535.3 154.47952 41.92646 2.8500 1750 134 19.5 1     50.8  4.0  192.0  3.8 
SDSSJ102036.73+030143.0 155.15306  3.02861 2.4580 1867  54 null null 132.9  3.9  537.3  6.3 
SDSSJ102145.10+061541.2 155.43793  6.26145 2.3957 1243 158 28.9 1     24.3  2.8  144.0  5.1 
SDSSJ102203.48+435936.8 155.51451 43.99355 2.9640 1611  61 36.4 0.4  105.5  3.8  508.8  5.0 
SDSSJ102408.42+035444.3 156.03507  3.91229 2.8845 1733  40 42.1 0.2  229.2  5.3  886.1  6.3 
SDSSJ102433.85+385704.5 156.14103 38.95126 2.5672 1128  92 24.4 0.6   36.2  2.8  166.1  4.2 
SDSSJ103050.27+424116.5 157.70947 42.68793 2.7587 1691  31 null null 344.7  5.9  757.8  7.0 
SDSSJ103226.02+004920.8 158.10841  0.82246 3.1767  787  52 12   0.2   34.5  2.1  237.8  3.1 
SDSSJ103245.46+440343.1 158.18942 44.06197 2.2481 1799  40 48.1 0.1  106.2  2.2  412.3  4.7 
SDSSJ103329.87-010206.0 158.37447 -1.03501 2.1822 1239  64 13.9 0.5   41.3  2.0  102.5  4.7 
SDSSJ103507.12+003611.0 158.77968  0.60306 2.1142 1300  40 null null  70.7  2.2  152.7  5.6 
SDSSJ103558.16-023321.1 158.99233 -2.55586 2.2660 1444  42 null null  77.1  2.2  104.5  3.5 
SDSSJ103723.13+004443.0 159.34636  0.74527 2.7173 1476  54 28.1 0.1   66.6  2.4  202.0  2.7 
SDSSJ104328.54+005749.8 160.86893  0.96385 2.7045 1330  75 12.8 0.5   69.4  3.8  171.4  3.9 
SDSSJ104523.41+413829.8 161.34755 41.64160 2.3115 1024  45 32.2 0.1   72.1  2.9  208.3  5.4 
SDSSJ104934.49+440055.6 162.39372 44.01544 2.9123 1371  75 21.8 0.5   74.7  4.2  125.8  3.0 
SDSSJ104936.53+411523.1 162.40222 41.25640 3.1014 1917 144 41.1 0.5   51.3  3.7  186.9  3.6 
SDSSJ105013.53+420743.5 162.55639 42.12876 2.0934 1371  71 25.4 0.3   68.5  3.3  181.8  6.7 
SDSSJ105052.99+034309.1 162.72079  3.71919 2.3420 1314  64 30.8 0.4   51.5  2.3  119.1  3.8 
SDSSJ105458.86+410605.6 163.74525 41.10156 2.2124 2009  89 26.5 0.6   76.4  3.4  192.0  5.4 
SDSSJ105616.01+392002.3 164.06670 39.33398 2.1730 1225  66 13.1 0.5   56.6  2.9  201.1  5.1 
SDSSJ105748.94+371629.4 164.45391 37.27483 3.2211 1806  75 27.4 0.4  111.8  4.4  411.3  5.3 
SDSSJ110516.37-030533.2 166.31821 -3.09255 2.3747 1625 250 10.6 1.1   10.5  1.5   38.7  2.2 
SDSSJ110642.32+432517.2 166.67634 43.42145 2.8320 1283  54 null null  83.2  3.3  192.5  3.9 
SDSSJ111424.13+002612.6 168.60054  0.43683 2.5722 1046  73 13.9 0.6   42.6  2.8  160.9  4.6 
SDSSJ111744.80+374802.1 169.43665 37.80058 2.3550 1389  45 36.5 0.2   81.6  2.7  227.7  4.8 
SDSSJ111748.41+372023.1 169.45172 37.33974 3.6231 1754 195 null null  13.4  1.4   23.4  2.0 
SDSSJ112444.74+334735.5 171.18643 33.79319 2.5151 1750 101 null null  48.9  2.8  150.6  2.9 
SDSSJ112611.28-024501.5 171.54702 -2.75042 2.5280 1799  59 56   0.1   56.4  1.8  185.3  3.2 
SDSSJ112625.19+002107.6 171.60496  0.35210 2.9924 1557  38 34.7 0.3  164.4  3.9  422.2  4.0 
SDSSJ112832.29+001534.7 172.13456  0.25964 2.2310 1999  35 null null 212.0  3.7  742.6  9.2 
SDSSJ113528.57+340333.3 173.86905 34.05926 2.5435 1392  78 17.4 0.4   71.1  3.7  174.2  4.4 
SDSSJ113556.63+401402.2 173.98596 40.23396 2.2013 1980  31 60.8 0    297.3  4.6  531.9  6.6 
SDSSJ113736.84+424603.1 174.40350 42.76754 2.7812 1462 162 35.4 1.2   46.2  4.5  121.5  3.6 
SDSSJ113755.23+020248.3 174.48013  2.04676 2.5770 1286  75 17   0.6   44.4  2.5  134.6  3.0 
SDSSJ113944.34+362823.8 174.93473 36.47329 3.2076 1889 118 22   0.8   58.0  3.6  203.5  3.9 
SDSSJ114508.48+315032.6 176.28535 31.84239 2.2533 1745  66 43.4 0.3   79.0  2.8  256.8  5.0 
SDSSJ114712.36-030026.4 176.80149 -3.00733 3.0219 1578  99 22.8 0.7   30.8  1.8   90.5  1.6 
SDSSJ114856.13+012731.6 177.23387  1.45878 2.3268 1260  52 23.2 0.4   47.8  1.8  201.2  3.4 
SDSSJ115140.86+040511.8 177.92026  4.08661 2.3360 1347  42 19.8 0.4   98.2  3.0  372.3  6.2 
SDSSJ115301.26-020931.1 178.25524 -2.15863 2.3514 1688 101 null null  50.7  2.9  127.5  4.7 
SDSSJ115356.40+341803.2 178.48502 34.30089 2.3561 1561  61 null null  83.3  3.3  266.9  5.2 
SDSSJ115418.65+394951.2 178.57770 39.83088 3.2095 1615 134 24.2 0.9   38.9  3.1   75.8  2.3 
SDSSJ115511.93+373352.4 178.79972 37.56457 2.8961 1300  38 38.8 0.1  112.8  3.1  209.7  3.0 
SDSSJ115715.89-003044.0 179.31620 -0.51221 3.0788 1549 137 null null  23.6  2.4   41.2  1.5 
SDSSJ115840.06+014335.3 179.66693  1.72646 2.9878 1837  80 41.9 0.3  111.0  4.5  299.2  4.3 
SDSSJ115947.86+351418.6 179.94942 35.23850 2.4692 1279  73 16.1 0.4   56.5  3.0  171.5  4.0 
SDSSJ120355.19+014349.0 180.97995  1.73027 2.9177  897  71 10.7 0.5   36.0  2.7  177.1  2.5 
SDSSJ120611.13+351915.7 181.54636 35.32101 2.9700 1288  82 17.9 0.7   40.4  2.6  160.9  3.1 
SDSSJ120933.76+373403.0 182.39065 37.56749 2.1603 1458  61 20.5 0.5   73.2  2.9  190.4  7.7 
SDSSJ121135.73+332202.4 182.89889 33.36733 2.7716 1041 113 15.3 0.9   27.4  2.8   77.3  3.2 
SDSSJ121326.70+062922.8 183.36125  6.48968 3.1289 1232  80 12.3 0.5   49.9  3.1  323.4  4.1 
SDSSJ121350.36+040629.5 183.45985  4.10819 3.0572 1323 141 27.6 1.6   27.8  3.0  115.1  2.5 
SDSSJ122050.96-011116.8 185.21232 -1.18800 2.3561 1978  28 52.8 0.1  320.9  4.4  867.9  7.7 
SDSSJ122119.18+375127.1 185.32991 37.85753 2.3661 1505  59 23.8 0.5   80.5  3.2  348.8  6.6 
SDSSJ122208.34+333825.3 185.53476 33.64037 2.8648 1552 167 26.4 1     37.2  3.8   77.8  2.7 
SDSSJ122219.01+355419.5 185.57920 35.90541 2.7028 1241 203 8.4  1.1   17.0  2.7   91.6  2.7 
SDSSJ122315.25+385803.3 185.81356 38.96758 2.6664 1684  21 null null 406.1  5.1 1190.6  8.0 
SDSSJ122353.61+050321.0 185.97339  5.05582 2.4469 1717  42 38.3 0.3  146.6  3.5  382.0  5.2 
SDSSJ123212.97+392619.0 188.05403 39.43862 2.4263 1403  47 13.8 0.3  115.5  3.9  426.0  6.3 
SDSSJ123223.92+013304.1 188.09965  1.55115 2.1837 1081 146 13.6 1.1   18.6  2.3   51.2  4.4 
SDSSJ123224.20+053757.7 188.10082  5.63269 3.8110 1281  33 32.5 0.2  126.9  3.2  298.8  5.4 
SDSSJ123418.20+420249.3 188.57583 42.04702 2.4271 1159 137 8.4  0.6   20.0  2.5  114.6  3.9 
SDSSJ123449.54+374618.2 188.70643 37.77171 2.2213 1382  52 20.9 0.5   79.3  3.0  311.4  6.5 
SDSSJ124219.55+413720.6 190.58146 41.62240 2.4240 1422  33 null null 145.3  3.3  480.2  6.6 
SDSSJ124354.19+011313.9 190.97580  1.22052 2.5021 1326  45 17   0.4   91.0  3.0  248.4  4.3 
SDSSJ124530.16+014627.2 191.37567  1.77423 2.4581 1222  64 null null  57.5  2.9  208.4  4.9 
SDSSJ124632.69+031531.1 191.63619  3.25863 2.2620 1432  61 20.6 0.5   80.8  3.4  294.7  6.2 
SDSSJ125355.68-014721.6 193.48201 -1.78933 2.6462 1253 127 10.3 0.7   24.4  2.4  123.3  3.9 
SDSSJ125931.04+410641.2 194.87935 41.11145 2.6227 1436  49 22.8 0    106.1  3.7  276.4  4.3 
SDSSJ130211.10+340422.3 195.54625 34.07285 3.7000 1453  38 null null 133.3  3.2  252.8  4.5 
SDSSJ130347.97+061157.2 195.94986  6.19922 2.2564 1872  49 33.8 0.4  157.5  4.4  487.5  9.4 
SDSSJ130706.48+400353.2 196.77702 40.06478 2.8162  796 111 11.9 1.1   29.8  4.0   68.4  3.9 
SDSSJ130723.52+391852.8 196.84801 39.31467 2.2578 1368  80 13.4 0.5   60.3  3.4  201.0  6.3 
SDSSJ130837.70+405937.4 197.15707 40.99372 2.1962 1276  78 18.6 0.6   50.6  3.0  102.9  5.3 
SDSSJ131146.10+411802.7 197.94208 41.30075 2.9731 1469  89 23.3 0.7   71.7  4.1  213.2  3.6 
SDSSJ131442.53-030855.4 198.67719 -3.14871 3.0350 1910 233 null null  17.4  2.1   40.8  2.0 
SDSSJ131451.30+014449.5 198.71374  1.74707 2.7088 1394  42 31.8 0.3  133.0  3.8  396.9  4.9 
SDSSJ131519.00+004916.6 198.82916  0.82128 2.5400 1695  26 33.4 0.2  300.4  4.6 1183.9  8.7 
SDSSJ131553.17+005152.2 198.97156  0.86451 2.2480 1392  40 24.2 0.3   97.5  2.9  308.4  6.5 
SDSSJ131851.33+343119.5 199.71388 34.52208 3.6610 1724  31 null null 214.1  3.3  356.4  3.4 
SDSSJ131914.82+041730.4 199.81175  4.29179 2.2421 1328  61 24.9 0.2   47.3  2.1  160.7  4.6 
SDSSJ133507.40+001446.0 203.78082  0.24612 2.5102 1232  64 15.9 0.5   56.2  2.8  226.5  4.4 
SDSSJ133518.88+004254.2 203.82865  0.71505 2.2206 1474  68 16.8 0.4   83.6  3.7  345.2  7.5 
SDSSJ133755.82+402149.9 204.48259 40.36385 3.7870 1069  99 11.3 0.7   29.2  2.6  156.3  4.0 
SDSSJ133821.05+050020.7 204.58771  5.00575 2.9759 1333  40 20.2 0.3  151.4  4.3  610.1  5.0 
SDSSJ134552.25+401018.5 206.46772 40.17181 3.2920 1531  45 null null  93.1  2.5  151.7  3.1 
SDSSJ135003.67+334259.3 207.51529 33.71647 3.9240 1538  47 29.9 0.4  130.7  3.6  449.2  4.0 
SDSSJ135136.58+381642.8 207.90241 38.27856 2.4604 1573  28 52.2 0    156.0  2.7  438.2  4.3 
SDSSJ135152.83-004321.9 207.97014 -0.72276 2.2013 1354  38 30.7 0.3  103.6  2.7  217.8  4.8 
SDSSJ135451.84+025217.9 208.71599  2.87163 2.9549 1512 198 32.9 1.1   31.3  4.1  153.4  3.9 
SDSSJ135746.44+033030.0 209.44352  3.50832 3.3280 1688  82 null null  57.6  2.7  341.1  4.6 
SDSSJ135917.67+004144.9 209.82364  0.69579 3.1546 1670  87 31.8 0.4   69.9  3.4  191.8  3.7 
SDSSJ140437.08+361109.8 211.15448 36.18607 2.2221 1137  26 28.9 0.2  116.2  2.7  384.0  6.2 
SDSSJ140533.57+362811.1 211.38986 36.46975 2.1321  918  24 11.8 0.2   84.2  2.2  317.3  5.8 
SDSSJ140754.60+063551.6 211.97751  6.59766 2.3047 1217  82 18.8 0.2   37.2  2.4  223.6  5.1 
SDSSJ141556.06+064638.4 213.98360  6.77733 3.2710  951  59 18.8 0.2   43.0  2.4  151.1  2.7 
SDSSJ141649.80+365012.2 214.20752 36.83671 3.3155 1399  54 32.3 0.3   90.5  3.3  296.1  3.7 
SDSSJ141659.81+343513.2 214.24922 34.58700 2.7388 1316  94 26   0.7   45.8  3.2  142.3  3.4 
SDSSJ141836.54+330401.5 214.65225 33.06708 2.9150 1653 217 11.9 0.9   24.2  3.9   98.8  2.8 
SDSSJ141848.23+373837.3 214.70094 37.64370 2.2087 1677  28 40.7 0    268.1  4.4  897.0  9.7 
SDSSJ142610.77+341738.9 216.54487 34.29413 2.2721 1013  26 18.9 0.3  118.4  3.0  481.0  6.8 
SDSSJ143218.11-005507.1 218.07545 -0.91863 2.1993 1090 108 null null  14.1  1.4   40.3  2.7 
SDSSJ143234.37+303704.1 218.14321 30.61781 2.2422 1227  49 16.5 0.3   74.6  2.9  270.4  6.5 
SDSSJ143305.81-025536.8 218.27420 -2.92689 3.1931 1279  59 13.4 0.4   68.0  2.8  244.3  3.5 
SDSSJ143319.95+011711.3 218.33313  1.28646 2.7786 1352  61 25.8 1.3  122.2  8.0  202.0  3.9 
SDSSJ143714.02-024707.4 219.30840 -2.78538 2.9594 1119  82 20.5 0.3   49.1  3.4  138.4  3.5 
SDSSJ144227.31-004725.0 220.61379 -0.79029 2.9159 1363 125 18.9 0.9   27.6  2.5  110.0  2.7 
SDSSJ144437.71-013625.8 221.15714 -1.60716 2.2518 1677  26 37.7 0.2  308.0  4.6  760.6 10.6 
SDSSJ145110.61+033348.2 222.79420  3.56339 2.3138 1140 148 null null  12.3  1.5   33.2  2.0 
SDSSJ145417.42+350557.0 223.57259 35.09917 2.6330 1472  54 null null  92.0  3.4  151.5  3.5 
SDSSJ145425.19+013421.1 223.60495  1.57252 2.6152 1453  45 25.8 0    113.4  3.1  440.6  3.9 
SDSSJ145702.94+032632.4 224.26224  3.44234 2.6286 1305  97 23.5 0.7   29.2  2.0   66.1  2.0 
SDSSJ145924.07+035622.2 224.85030  3.93951 4.1195 1363  85 15.7 0.4   66.1  3.9  330.6  4.1 
SDSSJ145932.09+301953.9 224.88370 30.33163 2.5574 1349  33 24.9 0.3  146.1  3.4  412.7  4.9 
SDSSJ150315.26+014046.4 225.81358  1.67955 2.6554 1714  40 null null 199.4  4.6  802.1  6.7 
SDSSJ150907.71-020249.5 227.28214 -2.04709 2.1120 1547 148 41.3 0.5   15.2  1.4   52.9  4.0 
SDSSJ151137.34+225013.4 227.90560 22.83706 2.4469 1479  54 null null  73.0  2.9  368.0  5.6 
SDSSJ151240.57+313206.3 228.16903 31.53508 2.1596 1557 146 46.6 0     30.8  2.8  126.5  8.2 
SDSSJ151317.24+343814.6 228.32183 34.63740 2.2706 1234 203 10.3 1.2   17.3  2.7   91.8  5.8 
SDSSJ151350.76+330835.0 228.46150 33.14304 2.2503 1455  24 33   0.1  308.0  4.7 1565.9 14.0 
SDSSJ151618.56+222903.5 229.07734 22.48430 2.4200 1034  57 20.7 0.5   49.7  2.5  159.0  4.8 
SDSSJ151850.47+201210.6 229.71031 20.20293 2.5846 1168  66 16.1 0.4   45.5  2.5  224.0  3.7 
SDSSJ152311.50+330856.6 230.79792 33.14906 3.6939 1422  66 37.5 0.6   58.3  2.5  144.6  3.0 
SDSSJ152422.34+212439.8 231.09310 21.41106 2.4893 1849  75 null null  90.6  3.5  214.3  5.1 
SDSSJ152612.41+051132.5 231.55169  5.19235 2.4556 1312  35 33.1 0.3   96.7  2.6  346.0  4.7 
SDSSJ152642.67+245047.5 231.67781 24.84652 4.2300 1177  82 15.2 0.6   30.5  2.0   81.9  2.1 
SDSSJ152836.25+253842.7 232.15106 25.64520 2.6621  954 113 10.2 0.8   18.8  2.1   58.2  2.4 
SDSSJ152851.06+281732.4 232.21276 28.29232 2.2609 1298  54 25.9 0.4   69.1  2.8  200.2  5.2 
SDSSJ153127.48+211451.2 232.86451 21.24754 2.5648 1349  40 36.8 0.2  109.0  3.0  285.4  3.9 
SDSSJ153312.74+181135.8 233.30309 18.19328 2.2850 1639  71 19.4 0.5   68.4  2.8  117.1  3.9 
SDSSJ153514.97+163924.0 233.81236 16.65666 2.2124 1959  61 null null 102.8  3.3  416.2  7.3 
SDSSJ153534.30+300647.0 233.89291 30.11305 3.1834 1236  33 20.6 0.1  105.1  2.7  334.0  3.1 
SDSSJ153919.47+255439.6 234.83112 25.91099 2.8568 1608 137 25.3 0.6   55.4  4.4  159.5  3.7 
SDSSJ154146.05+241217.4 235.44188 24.20482 2.2680 1660  68 41.4 0.3   72.1  3.0  179.9  6.1 
SDSSJ155309.90+224426.3 238.29125 22.74065 2.9258 1597  75 44.4 0.1   63.3  2.9  264.7  3.6 
SDSSJ155411.19+315610.8 238.54664 31.93633 3.1241 1736  64 47.6 0.1   71.0  2.4  137.7  2.9 
SDSSJ155413.90+165128.2 238.55793 16.85782 2.4940 1408  40 46.3 0.1   98.0  2.7  277.1  3.9 
SDSSJ155542.45+314104.1 238.92686 31.68446 3.0882 1029 108 10.3 0.7   24.2  2.3  114.1  2.6 
SDSSJ155627.36+063753.3 239.11400  6.63148 2.4232 1371  33 27   0.3  154.2  3.6  853.5  9.1 
SDSSJ155715.44+234705.1 239.31435 23.78474 3.0349 1465  64 23.3 0.5   79.5  3.2  296.1  3.3 
SDSSJ155916.35+265554.5 239.81811 26.93180 2.8577 1279  64 16.4 0.5   99.1  4.6  317.1  4.4 
SDSSJ160002.11+341444.6 240.00880 34.24571 2.2117 1246 113 10.5 0.7   29.7  2.6  114.6  5.9 
SDSSJ160042.75+235618.1 240.17813 23.93836 2.4520 1519  35 18.4 0.3  131.5  3.0  633.3  5.9 
SDSSJ160049.18+113448.5 240.20493 11.58013 2.5078 1335  78 17   0.5   35.5  2.0  167.2  3.8 
SDSSJ160128.15+202013.4 240.36730 20.33706 2.1386 1980  68 44.2 0.4   97.3  3.4  381.7 11.0 
SDSSJ160440.25+213633.5 241.16770 21.60931 2.3476 1243  49 19.1 0.3   36.9  1.4  113.3  3.1 
SDSSJ160659.89+204702.4 241.74956 20.78399 2.0906 1448 172 22.6 0.1   11.6  1.4   24.0  3.4 
SDSSJ160747.25+162123.6 241.94687 16.35655 4.2195 1281  78 13.6 0.5   47.5  2.7  170.0  3.3 
SDSSJ160925.79+241756.4 242.35747 24.29899 2.7139 1392  26 null null 214.7  3.8  691.6  5.6 
SDSSJ160943.73+172411.0 242.43219 17.40305 3.1508 1945 127 null null  43.5  2.7   73.2  1.9 
SDSSJ160949.58+225801.6 242.45658 22.96712 2.6866 1797 137 25.9 0.9   27.2  2.1   57.5  2.0 
SDSSJ161137.59+034121.3 242.90663  3.68924 2.9105 1455  40 41.4 0.1  121.7  3.2  319.3  3.4 
SDSSJ161404.72+042122.9 243.51967  4.35637 2.9123 1660  75 34.4 0.5   78.3  3.6  300.9  4.2 
SDSSJ161439.97+332815.6 243.66655 33.47101 2.4820 1484  99 18.9 0.6   17.1  1.1   73.8  2.2 
SDSSJ161706.15+264100.7 244.27562 26.68353 2.4684 1286  68 11.3 0.4   48.7  2.5  285.6  4.9 
SDSSJ161816.90+225538.3 244.57041 22.92729 3.6061 1123  31 null null  68.6  1.8  143.5  4.1 
SDSSJ162044.77+230021.7 245.18654 23.00602 2.1520 1100 111 13.4 0.8   21.2  2.0  154.2  7.4 
SDSSJ162236.82+171308.3 245.65341 17.21897 2.3169 1194  57 28.1 0.5   44.7  2.1   93.5  3.5 
SDSSJ162740.36+165953.5 246.91817 16.99819 2.9603 1943  42 41.2 0.3  498.5 10.7 1896.2 14.2 
SDSSJ162843.73+305550.7 247.18222 30.93075 2.1249 1839  97 45.7 0.2   67.7  3.4  146.0  8.4 
SDSSJ163015.07+160118.3 247.56278 16.02174 2.6194 1006  99 12.4 0.3   18.5  1.7   80.7  2.3 
SDSSJ163414.47+231737.2 248.56030 23.29367 2.1662 1166  45 null null  79.5  2.9  225.8  6.0 
SDSSJ163758.25+210125.3 249.49269 21.02370 3.2612 1573  52 null null  76.3  2.3  211.2  2.8 
SDSSJ164054.19+154525.8 250.22578 15.75718 2.2631  968  92 8.8  0.5   19.0  1.7   57.0  2.8 
SDSSJ164745.65+161443.8 251.94020 16.24550 2.6202 1914  94 57.2 0.1   62.5  2.8  281.2  3.7 
SDSSJ165840.21+300512.8 254.66753 30.08690 2.6579 1743  73 null null  98.8  3.9  247.9  4.6 
SDSSJ170532.78+313004.3 256.38659 31.50120 2.4517 1618 104 null null  36.5  2.3   59.0  3.4 
SDSSJ171634.32+360828.4 259.14302 36.14122 2.3500 1641  87 25.8 0.6   46.6  2.5   63.8  3.6 
SDSSJ171814.23+344646.2 259.55931 34.77949 2.9915 1771  61 36.6 0.4  116.6  3.8  373.9  5.1 
SDSSJ172353.00+252808.4 260.97082 25.46901 2.6986 1269  40 19.5 0.3   81.2  2.5  237.9  3.3 
SDSSJ172707.09+343509.3 261.77955 34.58593 2.4756 1361  80 23.3 0.6   37.5  2.2  133.5  3.4 
SDSSJ173055.63+320347.0 262.73181 32.06305 2.2213 1147  82 19.4 0.7   38.3  2.6  111.5  4.9 
SDSSJ210919.92+085913.3 317.33299  8.98703 2.2706 1630  31 29   0.2  216.4  3.9  482.3  7.3 
SDSSJ211926.14-011442.9 319.85890 -1.24524 3.1165 1281  82 null null  36.4  2.3  166.1  2.8 
SDSSJ212021.37+010217.1 320.08905  1.03808 2.4020 1069  49 19.9 0.3   44.7  1.9  121.0  3.0 
SDSSJ212201.19+023844.8 320.50495  2.64577 2.2986  947 115 8.5  0.7    7.0  0.8   41.5  1.8 
SDSSJ212306.82-005247.8 320.77843 -0.87994 2.2860 1578  40 31.9 0    106.2  2.6  414.5  5.5 
SDSSJ213733.89+080442.3 324.39121  8.07842 2.6394  805  28 14.6 0.2   65.7  2.2  272.2  3.9 
SDSSJ213745.07+001416.4 324.43779  0.23790 2.3468 1561  57 41.6 0.3   55.8  2.0  144.4  3.9 
SDSSJ214719.33+065433.6 326.83055  6.90932 2.9439 1955 111 null null  41.7  2.3  114.1  2.1 
SDSSJ215411.44-000651.0 328.54765 -0.11416 2.3123 1163  68 9.1  0.4   27.7  1.5   95.8  2.6 
SDSSJ215536.29+035324.0 328.90120  3.89000 2.5590 1208  89 10.7 0.5   34.8  2.4  199.5  4.2 
SDSSJ215610.87+004027.6 329.04530  0.67432 2.1381 1241  40 23   0.2  122.1  4.0  401.4 11.4 
SDSSJ215841.05+001558.0 329.67104  0.26612 2.4852 1491  52 22.7 0.4   56.3  1.8  226.4  3.2 
SDSSJ220549.88+091822.2 331.45782  9.30618 3.0247 1700  80 null null  74.9  3.4  188.0  3.1 
SDSSJ221229.16+085442.6 333.12151  8.91184 2.2631 1121  85 16.7 0.4   26.4  1.9   91.6  3.5 
SDSSJ222348.87-000354.6 335.95364 -0.06516 3.1556 1604 104 29.9 0.6   42.4  2.6  105.1  2.5 
SDSSJ223613.45-004223.0 339.05605 -0.70639 2.8782 1651 198 null null  18.3  2.0   72.4  2.1 
SDSSJ224102.08-000306.0 340.25865 -0.05167 2.3276 1509  71 29.1 0.5   45.3  2.0  168.0  3.6 
SDSSJ225757.18+010839.8 344.48825  1.14438 2.3623  994 111 8.4  0.5   13.4  1.5   70.0  3.3 
SDSSJ230207.50-002659.5 345.53125 -0.44987 2.3538 1307  59 30.8 0.5   42.8  1.9  140.3  3.3 
SDSSJ231304.39+001851.5 348.26830  0.31431 2.6428 1227  47 14   0.1   58.0  2.2  176.0  3.2 
SDSSJ231713.41+022308.3 349.30586  2.38563 2.4185 1587  45 null null  98.6  2.7  347.5  4.8 
SDSSJ232349.37+005159.1 350.95569  0.86642 2.5078 1830 120 24.4 0.7   41.4  2.6  160.1  3.8 
SDSSJ233339.94+011747.4 353.41640  1.29651 2.6697 1634 130 20.3 0.7   49.7  3.9  143.3  3.3 
SDSSJ233634.42-002000.9 354.14341 -0.33359 3.0080 1177  82 14   0.4   51.1  3.4  186.2  3.4 
SDSSJ235011.09-010352.2 357.54619 -1.06451 2.4145 1611 158 28.2 1.1   15.5  1.5   45.3  2.4 
SDSSJ235257.04-013953.1 358.23765 -1.66476 3.3394 1653  33 null null 171.3  3.3  580.6  4.6 
SDSSJ235610.99-001804.7 359.04578 -0.30131 2.0900 1451  59 38.7 0.2   74.0  2.9  127.2  8.6 

